High-Resolution Image Inpainting using Multi-Scale Neural Patch Synthesis

Recent advances in deep learning have shown exciting promise in filling large holes in natural images with semantically plausible and context aware details, impacting fundamental image manipulation tasks such as object removal. While these learning-based methods are significantly more effective in capturing high-level features than prior techniques, they can only handle very low-resolution inputs due to memory limitations and difficulty in training. Even for slightly larger images, the inpainted regions would appear blurry and unpleasant boundaries become visible. We propose a multi-scale neural patch synthesis approach based on joint optimization of image content and texture constraints, which not only preserves contextual structures but also produces high-frequency details by matching and adapting patches with the most similar mid-layer feature correlations of a deep classification network. We evaluate our method on the ImageNet and Paris Streetview datasets and achieved state-of-the-art inpainting accuracy. We show our approach produces sharper and more coherent results than prior methods, especially for high-resolution images.

==> figures/paris_result/create_holes.py <==
import os
#import Image
import sys
import numpy as np
import shutil

sys.path.insert(0, '/mnt/ilcompf4d0/user/hayang/python2.7/site-packages')

import skimage.io
from scipy.ndimage import zoom
from skimage.transform import resize
import skimage.measure
#from skimage.measure import structural_similarity as ssim

path1='original'
path2='hole_white'

#target=open('res.txt','w')
total_err=0
total_err2=0
for subdir,dirs,files in os.walk(path1):
    for file in files:
        name=str(file)
        if 'real_' not in name:
            continue
        print(name)
        C=name.split('_')
        fullname=os.path.join(path1,name)
        im = skimage.io.imread(fullname)
        im[145:368,145:368,0]=255
        im[145:368,145:368,1]=255
        im[145:368,145:368,2]=255
        fullname2=os.path.join(path1,'pink_'+C[1])
        skimage.io.imsave(fullname2,im)


#target.close()
